Better bounds for planar sets avoiding unit distances

A $1$-avoiding set is a subset of $\mathbb{R}^n$ that does not contain pairs of points at distance $1$. Let $m_1(\mathbb{R}^n)$ denote the maximum fraction of $\mathbb{R}^n$ that can be covered by a measurable $1$-avoiding set. We prove two results. First, we show that any $1$-avoiding set in $\mathbb{R}^n$ ($n\ge 2$) that displays block structure (i.e., is made up of blocks such that the distance between any two points from the same block is less than $1$ and points from distinct blocks lie farther than $1$ unit of distance apart from each other) has density strictly less than $1/2^n$. For the special case of sets with block structure this proves a conjecture of Erd\H{o}s asserting that $m_1(\mathbb{R}^2) < 1/4$. Second, we use linear programming and harmonic analysis to show that $m_1(\mathbb{R}^2) \leq 0.258795$.

==> dstverify.sage <==
"""
This Sage script contains functions and classes to check the
application of Theorem 3.2 of [1].

The values for v, w, and z, the point-set collections and the Moser
spindles used in the application of Theorem 3.2 are contained in
`SolutionData`.

Class `LPBoundFunction` can be used to compute function phi defined in
Section 3 of [1]::

    sage: f = LPBoundFunction()
    sage: plot(f, 0, 20)

Function `estimate_decay` can be used to compute a number L such that
phi(t) >= 0.05 for all t >= L::

    sage: estimate_decay()
    (248, 779.89989542307183)

This says that with L = 779.89..., which is the 248th zero of the
Bessel function J_1, we have phi(t) >= 0.05 for all t >= L.

Function `estimate_minimum` can be used to compute an estimate on the
minimum value of phi in an interval [L, U], up to some additive
error. This can be used to fix function phi so as to obtain a
bound. For the result in the paper, the additive error taken was 1e-4,
and [L, U] = [0, 778].

Using `estimate_minimum` can be quite time consuming. To convince
oneself of the validity of the bound, it is also possible to use Sage
to compute the negative local minima of phi. By plotting phi from 0 to
200, one notices that the local minima that are potentially negative
lie in the intervals (2, 3), (3.5, 4), (9.5, 10.5), (15, 20), (25,
30), (34, 36), and (110, 112). One may use Sage to estimate the local
minima of phi in these intervals::

    sage: f = LPBoundFunction()
    sage: I = [ (2, 3), (3.5, 4), (9.5, 10.5), (15, 20), (25, 30), (34, 36), (110, 112) ]
    sage: [ find_local_minimum(f, a, b) for a, b in I ]
    [(-3.0796492467288772e-08, 2.9112048631314966),
     (-1.796292421474277e-07, 3.838500286964289),
     (-8.7343607901857467e-09, 10.006115328331504),
     (-1.864295118281234e-08, 16.755900094423676),
     (-6.0555530811967628e-08, 28.778805764236473),
     (-3.0776398562970542e-07, 34.821500002392618),
     (-4.7473312503321097e-09, 110.47494647429153)]
    sage: min(x for x, y in _)
    -3.0776398562970542e-07

This minimum is much smaller in absolute value than the -0.00011
estimate taken in the paper. So, if one adds 0.00011 to v_0, one gets
a nonnegative function phi::

    sage: SolutionData.v[0] += 0.00011
    sage: f = LPBoundFunction()
    sage: [ find_local_minimum(f, a, b) for a, b in I ]
    [(0.00010996920350958561, 2.911204959438344),
     (0.00010982037075901729, 3.8385002259483261),
     (0.00010999126563771, 10.006115328300616),
     (0.00010998135704864964, 16.75590009442362),
     (0.00010993944446813231, 28.778805764236321),
     (0.00010969223601420275, 34.821500002392618),
     (0.00010999525266858212, 110.47494647429153)]

Now, one may estimate the bound given by these values of v, w, and
z. This can be done with the function `density_bound`. A call
`density_bound(l)` returns the value of zeta(l), as in Theorem 3.2. We
can now look for a value of l for which `l == density_bound(l)`::

    sage: g = lambda l: density_bound(l) - l
    sage: find_root(g, 0.25, 1)
    0.2587942615868425

This is the bound given in the paper.

To speed-up verification, one may notice that it is not necessary to
use `estimate_minimum` in [0, 778] with the same additive error
everywhere. In the intervals where phi is close to zero (like the ones
given above), one may use a smaller additive error; in the other
intervals, a larger additive error is fine. Such intervals can be
determined, say, using a plot of the function.

REFERENCES:

[1] T. Keleti, M. Matolcsi, F.M. de Oliveira Filho, and I.Z. Ruzsa,
    Better bounds for planar sets avoiding unit distances, 2014, 16pp.

"""

import sys
from scipy.special import j0, j1, jn_zeros

def rot2d(theta):
    """
    Return a rotation matrix for R^2 with rotation angle theta.

    """
    return matrix(RDF, [ [ cos(theta), -sin(theta) ], [ sin(theta), cos(theta) ] ])


def moser_spindle():
    """
    Return a copy of the vertices of Moser's spindle.

    """
    e = vector(RDF, (1, 0))

    ret = [ e, rot2d(pi / 3) * e, e + rot2d(pi / 3) * e ]
    theta = arccos(5 / 6)
    ret += [ rot2d(theta) * x for x in ret ]
    
    return [ vector(RDF, 2) ] + ret


class SolutionData:
    """
    All the data we use in our application of Theorem 3.2. Here we
    have the values of v, w, and z and collections S and C.

    """
    # Copies of Moser's spindle that we use; recall only the norms
    # of vectors are importat!
    e = vector(RDF, (1, 0))
    V = moser_spindle()
    S = [ [ (t * e + rot2d(theta) * v).norm() for v in V ]
          for t, theta in [ (0.4, 5.4), (0.6, 5.4), (0.8, 5.4) ] ]

    # Point configurations we use
    Y = [ [ vector(RDF, (0.781846561681, 0.923983014983)),
            vector(RDF, (-1.49321819137, 0.715876600816)),
            vector(RDF, (-0.41379401244, 0.699470697606)),
            vector(RDF, (-1.19564088452, -0.224511807288)),
            vector(RDF, (1.07942391068, -0.0164054412392)),
            vector(RDF, (0.0, 0.0)) ],
          
          [ vector(RDF, (0.97642245118, 0.219342709492)),
            vector(RDF, (-0.89655723953, 0.40317333969)),
            vector(RDF, (-0.552919373209, 1.31613740562)),
            vector(RDF, (0.0518612748575, 0.56734503974)),
            vector(RDF, (0.386966521215, 1.02807825599)),
            vector(RDF, (0.0, 0.0)) ],
          
          [ vector(RDF, (0.951509148625, 0.297382071175)),
            vector(RDF, (-0.856129318724, 0.498561149113)),
            vector(RDF, (-0.61307433885, 1.45512513457)),
            vector(RDF, (0.035657780606, 0.706699050884)),
            vector(RDF, (0.297303535201, 1.0519619962)),
            vector(RDF, (0.0, 0.0)) ],
          
          [ vector(RDF, (0.533352656963, 0.891484779083)),
            vector(RDF, (-0.611400296245, 0.779442549608)),
            vector(RDF, (-0.285536136585, 1.69921850582)),
            vector(RDF, (0.251297714466, 0.991412992863)),
            vector(RDF, (0.680196169514, 1.91990445061)),
            vector(RDF, (0.0, 0.0)) ],
          
          [ vector(RDF, (0.665906520384, 2.75169904729)),
            vector(RDF, (-1.35869468518, 1.25366684476)),
            vector(RDF, (-0.448270339088, 0.88035458952)),
            vector(RDF, (-0.943967767036, 0.33796677938)),
            vector(RDF, (1.39795208151, 2.08839092218)),
            vector(RDF, (0.0, 0.0))] ]

    # Only the pairwise distances for points in Y are used, we compute
    # them now.
    C = [ [ (V[i] - V[j]).norm() for i in xrange(len(V)) for j in xrange(i + 1, len(V)) ]
          for V in Y ]

    # Values of v, w, and z
    v = [ 2.3022516897351055, 27.272933867198915 ]
    w = [ 0.20215382985827057, 0.4311844458316473, 1.3855315999360112 ]
    z = [ 0.28628263610134974, 0.7908579212800153, 0.9616086568833265,
          0.27721201809598844, 0.5311904133936868 ]


def density_bound(l):
    """
    Computes the bound given by v, w, and z and lambda = l.
    
    """
    return RDF(SolutionData.v[0] + 2 * sum(SolutionData.w) + (1 / l - 6) * sum(SolutionData.z))
    

class LPBoundFunction:
    """
    This class represents function phi defined in Section 3 of [1],
    using data defined in SolutionData.

    """
    def __init__(self):
        self.v = SolutionData.v
        self.w = SolutionData.w
        self.z = SolutionData.z
        self.S = SolutionData.S
        self.C = SolutionData.C

    def __call__(self, t):
        OmegaSum = lambda V, t: sum(j0(t * d) for d in V)        

        return (self.v[0] + self.v[1] * j0(t)
                + sum(self.w[i] * OmegaSum(self.S[i], t) for i in xrange(len(self.w)))
                - sum(self.z[i] * OmegaSum(self.C[i], t) for i in xrange(len(self.z))))

    def __float__(self, t):
        return float(self.__call__(t))


def estimate_decay():
    """
    Return a number L such that LPBoundFunction(t) >= 0.05 for all t >= L.

    """
    # Compute zeros of derivative of J_0
    j1_zeros = list(jn_zeros(int(1), int(1000)))

    def j0_upper_bound(t0, d):
        """
        Return an upper bound on the value of |J_0(t * d)| for all t >= t0.

        This is done by finding the rightmost zero j of J_1 in the
        interval [0, t0 * d] and computing |J_0(j)|.

        If there is no such zero, then the call to max will raise a
        ValueError exception.

        """        
        z = max(v for v in j1_zeros if v <= t0 * d)
        return abs(j0(z))

    def phi_upper_bound(t0):
        """
        Return a lower bound on the value of |phi(t)| for t >=
        t0. Return None if no upper bound could be computed.

        """

        try:
            val = SolutionData.v[1] * j0_upper_bound(t0, 1)

            for i in xrange(len(SolutionData.S)):
                for d in SolutionData.S[i]:
                    val += SolutionData.w[i] * j0_upper_bound(t0, d)

            for i in xrange(len(SolutionData.C)):
                for d in SolutionData.C[i]:
                    val += SolutionData.z[i] * j0_upper_bound(t0, d)
                    
        except ValueError:
            return None

        return SolutionData.v[0] - val

    # Now we wish to find the minimum k so that phi_upper_bound(j1_zeros[k]) >= 0.05.
    # To do so we use binary search on j1_zeros
    def bin_search(p, q):
        """
        Return the minimum k in the interval [p, q] such that
        phi_upper_bound(j1_zeros[k]) >= 0.05.

        We assume there is such a minimum k in the interval.

        """
        if p > q: raise RuntimeError  # Just checking... this shouldn't happen
        if p == q: return p

        m = floor((p + q) / 2)
        val = phi_upper_bound(j1_zeros[m])

        if val is None or val < 0.05:
            return bin_search(m + 1, q)
        else:
            return bin_search(p, m)

    # Then we apply the binary search to the whole of j1_zeros
    k = bin_search(0, len(j1_zeros) - 1)

    return k + 1, j1_zeros[k]


def estimate_derivative():
    """
    Gives a rough estimate on the derivative of LPBoundFunction. We use
    the fact that |J_1(t)| <= 1 / sqrt(2) for all t.

    """
    val = SolutionData.v[1]

    for i in xrange(len(SolutionData.S)):
        for d in SolutionData.S[i]:
            val += SolutionData.w[i] * d

    for i in xrange(len(SolutionData.C)):
        for d in SolutionData.C[i]:
            val += SolutionData.z[i] * d

    return RDF(val / sqrt(2))


def estimate_minimum(L, U, additive_error):
    """
    Return the minimum of LPBoundFunction in the interval [L, U] up to
    an additive error of additive_error. So if z is the value returned,
    z - additive_error is a lower bound for the function in the
    interval [L, U].

    """
    f = LPBoundFunction()
    eps = additive_error / estimate_derivative()

    N = int((U - L) / eps)
    update_N = floor(N / 100)
    
    val = f(L)
    t = L
    count = 0
    while t <= U:
        if count % update_N == 0:
            sys.stdout.write('\rComputing function... %d/%d' % (count, N))
            sys.stdout.flush()

        tmp = f(t)
        if tmp < val: val = tmp

        t += eps
        count += 1

    sys.stdout.write('\n')
        
    return val


# Local variables:
# mode: python
# End:

